Optimal and Low-Memory Near-Optimal Preconditioning of Fully Implicit Runge-Kutta Schemes for Parabolic PDEs

Runge-Kutta (RK) schemes, especially Gauss-Legendre and some other fully implicit RK (FIRK) schemes, are desirable for the time integration of parabolic partial differential equations due to their A-stability and high-order accuracy. However, it is significantly more challenging to construct optimal preconditioners for them compared to diagonally implicit RK (or DIRK) schemes. To address this challenge, we first introduce mathematically optimal preconditioners called block complex Schur decomposition (BCSD), block real Schur decomposition (BRSD), and block Jordan form (BJF), motivated by block-circulant preconditioners and Jordan form solution techniques for IRK. We then derive an efficient, near-optimal singly-diagonal approximate BRSD (SABRSD) by approximating the quasi-triangular matrix in real Schur decomposition using an optimized upper-triangular matrix with a single diagonal value. A desirable feature of SABRSD is that it has comparable memory requirements and factorization (or setup) cost as singly DIRK (SDIRK). We approximate the diagonal blocks in these preconditioning techniques using an incomplete factorization with (near) linear complexity, such as multilevel ILU, ILU(0), or a multigrid method with an ILU-based smoother. We apply the block preconditioners in right-preconditioned GMRES to solve the advection-diffusion equation in 3D using finite element and finite difference methods. We show that BCSD, BRSD, and BJF significantly outperform other preconditioners in terms of GMRES iterations, and SABRSD is competitive with them and the prior state of the art in terms of computational cost while requiring the least amount of memory.

==> plot-scripts/saik-time-fdm.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.legend import Legend

# configurations
fs = 14
ms = 8
frameon = True
borderpad = 0.3
shadow = False

dofs = np.asarray([29791, 250047, 2048383])
fac_ts_p2 = np.asarray([0.319305, 3.14823, 28.294])
fac_ts_p4 = np.asarray([0.81388, 7.89204, 69.3347])
fac_ts_p6 = np.asarray([1.29907, 12.1401, 109.913])
sol_ts_p2 = np.asarray([0.0274875, 0.232327, 2.14633])
sol_ts_p4 = np.asarray([0.0726621, 0.62495, 5.46107])
sol_ts_p6 = np.asarray([0.134342, 1.12479, 10.2108])
factor = dofs[2] / dofs[1]
scale = np.asarray([sol_ts_p2[1] / 4, factor * sol_ts_p2[1] / 4])
labels = [
    r"$p=2$, GL-2, fac.",
    r"$p=4$, GL-3, fac.",
    r"$p=6$, GL-4, fac.",
    r"$p=2$, GL-2, sol.",
    r"$p=4$, GL-3, sol.",
    r"$p=6$, GL-4, sol.",
]

fig, ax1 = plt.subplots()

ps = []
ps.append(
    ax1.semilogy(
        [1, 2, 3], fac_ts_p2, "-o", color="tab:blue", fillstyle="none", markersize=ms
    )[0]
)
ps.append(
    ax1.semilogy(
        [1, 2, 3], fac_ts_p4, "-D", color="tab:red", fillstyle="none", markersize=ms
    )[0]
)
ps.append(
    ax1.semilogy(
        [1, 2, 3], fac_ts_p6, "-s", color="tab:green", fillstyle="none", markersize=ms
    )[0]
)
ps.append(
    ax1.semilogy(
        [1, 2, 3], sol_ts_p2, "--o", color="tab:blue", fillstyle="none", markersize=ms
    )[0]
)
ps.append(
    ax1.semilogy(
        [1, 2, 3], sol_ts_p4, "--D", color="tab:red", fillstyle="none", markersize=ms
    )[0]
)
ps.append(
    ax1.semilogy(
        [1, 2, 3], sol_ts_p6, "--s", color="tab:green", fillstyle="none", markersize=ms
    )[0]
)
pp, = ax1.semilogy([2, 3], scale, "k-")
ax1.set_yscale("log", basey=10)
ax1.set_xlabel(r"$h$", fontsize=fs, usetex=True)
ax1.set_ylabel("time (sec.)", fontsize=fs)
plt.xticks([1, 2, 3], (r"$2^{-5}$", r"$2^{-6}$", r"$2^{-7}$"))

ax1.legend(
    ps,
    labels,
    prop={"size": 11},
    loc=0,
    ncol=2,
    labelspacing=0.05,
    frameon=frameon,
    borderpad=borderpad,
    shadow=shadow,
)
# add the second legend
ax1.add_artist(
    Legend(
        ax1,
        [pp],
        ["linear scaling"],
        loc=4,
        prop={"size": 12},
        frameon=frameon,
        borderpad=borderpad,
        shadow=shadow,
    )
)

fig.tight_layout()
fp = list(filter(None, __file__.split(".")))
fp[-1] = "pdf"
if fp[0].startswith("/"):
    fp[0] = fp[0][1:]
plt.savefig(".".join(fp), format="pdf", bbox_inches="tight")
plt.show()


==> plot-scripts/saik-time-fem.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.legend import Legend

# configurations
fs = 14
ms = 8
frameon = True
borderpad = 0.3
shadow = False

dofsp2 = np.asarray([3375, 29791, 250047])
dofsp3 = np.asarray([12167, 103823, 857375])
dofsp4 = np.asarray([29791, 250047, 2048383])
fac_ts_p2 = np.asarray([0.0818709, 1.47427, 16.7435])
fac_ts_p3 = np.asarray([0.600187, 8.60552, 89.4545])
fac_ts_p4 = np.asarray([2.62519, 29.6199, 307.576])
sol_ts_p2 = np.asarray([0.00698233, 0.0744907, 0.689401])
sol_ts_p3 = np.asarray([0.0522868, 0.546903, 5.03022])
sol_ts_p4 = np.asarray([0.218735, 2.17298, 20.8241])
factor = dofsp2[2] / dofsp2[1]
scale = np.asarray([sol_ts_p2[1] / 4, factor * sol_ts_p2[1] / 4])
labels = [
    r"$P_2$, GL-2, fac.",
    r"$P_3$, GL-3, fac.",
    r"$P_4$, GL-4, fac.",
    r"$P_2$, GL-2, sol.",
    r"$P_3$, GL-3, sol.",
    r"$P_4$, GL-4, sol.",
]

fig, ax1 = plt.subplots()

ps = []
ps.append(
    ax1.semilogy(
        [1, 2, 3], fac_ts_p2, "-o", color="tab:blue", fillstyle="none", markersize=ms
    )[0]
)
ps.append(
    ax1.semilogy(
        [1, 2, 3], fac_ts_p3, "-D", color="tab:red", fillstyle="none", markersize=ms
    )[0]
)
ps.append(
    ax1.semilogy(
        [1, 2, 3], fac_ts_p4, "-s", color="tab:green", fillstyle="none", markersize=ms
    )[0]
)
ps.append(
    ax1.semilogy(
        [1, 2, 3], sol_ts_p2, "--o", color="tab:blue", fillstyle="none", markersize=ms
    )[0]
)
ps.append(
    ax1.semilogy(
        [1, 2, 3], sol_ts_p3, "--D", color="tab:red", fillstyle="none", markersize=ms
    )[0]
)
ps.append(
    ax1.semilogy(
        [1, 2, 3], sol_ts_p4, "--s", color="tab:green", fillstyle="none", markersize=ms
    )[0]
)
pp, = ax1.semilogy([2, 3], scale, "k-")
ax1.set_yscale("log", basey=10)
ax1.set_xlabel("mesh level", fontsize=fs)
ax1.set_ylabel("time (sec.)", fontsize=fs)
plt.xticks([1, 2, 3], ("1", "2", "3"))

ax1.legend(
    ps,
    labels,
    prop={"size": 11},
    loc=0,
    ncol=2,
    labelspacing=0.05,
    frameon=frameon,
    borderpad=borderpad,
    shadow=shadow,
)
# add the second legend
ax1.add_artist(
    Legend(
        ax1,
        [pp],
        ["linear scaling"],
        loc=4,
        prop={"size": 12},
        frameon=frameon,
        borderpad=borderpad,
        shadow=shadow,
    )
)

fig.tight_layout()
fp = list(filter(None, __file__.split(".")))
fp[-1] = "pdf"
if fp[0].startswith("/"):
    fp[0] = fp[0][1:]
plt.savefig(".".join(fp), format="pdf", bbox_inches="tight")
plt.show()

